Input to the ESPPU: The LUXE Experiment

This document presents an overview of LUXE (Laser Und XFEL Experiment), an experiment that will combine the high-quality and high-energy electron beam of the European XFEL with a high-intensity laser, to explore the uncharted terrain of strong-field quantum electrodynamics. The scientific case, facility, and detector setup are presented together with an overview of the foreseen timeline and expected capital costs.

==> replace_oldfont.sh <==
#grep -rli  --exclude=replace_oldfont.sh '\rm ' * | xargs -i@ sed -i 's/\\rm /\\mathrm /g' @
#grep -rli  --exclude=replace_oldfont.sh '\it ' * | xargs -i@ sed -i 's/\\it /\\textit /g' @ 
#grep -rli '\bf ' * | xargs -i@ sed -i 's/\\bf /\\textbf /g' @
grep -rli '\bf ' * | xargs -i@ sed -i 's/\\bf /\\textbf /g' @


==> scripts/atlaslatex_2020.sh <==
#! /bin/bash
# Script to adjust atlaslatex documents to use atlaslatexpath style file.

# Copyright (C) 2002-2022 CERN for the benefit of the ATLAS collaboration.

# Changes:
# 2020-11-23 Ian Brock (ian.brock@cern.ch): First version to get round TeX Live 2020 problem with directories in \usepackage etc.

function cf_files {
    # echo "Compare ${afile} with ${lfile}"
    cmp --silent "$1" "$2"
    cmpStatus=$?
    # echo "cmp status is $cmpStatus" 
    if [ $cmpStatus -eq 0 ]; then
        echo "No change to file $1"
    else
        echo "Running diff on $1 vs $2:"
        diff "$1" "$2"
        echo "Will try to copy $2 to $1:"
        cp -i "$2" "$1"
    fi
}

DIR=`basename "${PWD}"`
echo $DIR

# Check we are in the right directory
if [ -e ${DIR}.tex ]; then
    echo "We are in directory ${PWD}."
else
    echo "We do not appear to be in the main directory: ${PWD}."
    echo "There should be a tex file with the same name as the directory."
    exit 1
fi

# Save a copy of the main file
for lfile in ${DIR}.tex; do
    npath=$(grep -c ATLASLATEXPATH ${lfile})
    echo "ATLASLATEXPATH occurs ${npath} times in ${lfile}."
    if [ $npath -le 0 ]; then
        echo "\\ATLASSLATEXPATH not used - no changes needed."
        exit 0
    fi
    cp ${DIR}.tex ${DIR}.tex.bak
    bfile=${DIR}.tex.bak 
    ATLASLATEXPATHDEF=$(grep -E '^\\newcommand\*\{\\ATLASLATEXPATH\}' ${bfile})
    echo "ATLASLATEXPATH definition: ${ATLASLATEXPATHDEF}"
    if [ -n ${ATLASLATEXPATHDEF} ]; then
        sed -E 's|^\\newcommand\*\{\\ATLASLATEXPATH\}.*|\\RequirePackage\{latex/atlaslatexpath\}|' ${bfile} >${lfile}.tmp1
    else
        echo "ATLASLATEXPATH definition not found in ${lfile}."
        exit 1
    fi        
    sed -E 's|\\ATLASLATEXPATH ||' ${lfile}.tmp1 >${lfile}.tmp2
done

# Old and new main file
for mfile in ${DIR}.tex; do
    ofile=${DIR}.tex
    tfile=${DIR}.tex.tmp2
    cf_files "${ofile}" "${tfile}"
done

# Clean up temporary files
test -e ${lfile}.tmp1 && rm ${lfile}.tmp1
test -e ${lfile}.tmp2 && rm ${lfile}.tmp2


==> scripts/atlaslatex_selfupdate.sh <==
#! /bin/bash
# Script to update atlaslatex scripts from the Git master.

# Copyright (C) 2002-2022 CERN for the benefit of the ATLAS collaboration.

# Changes:
# 2022-02-08 Ian Brock (ian.brock@cern.ch): First version of scropt.

# Decide how to clone atlaslatex - ssh is default
ATLASLATEXGIT=ssh://git@gitlab.cern.ch:7999/atlas-physics-office/atlaslatex.git
BRANCH=''
CLONE=1
while getopts shkcd opt; do
    case $opt in
        s)
            ATLASLATEXGIT=ssh://git@gitlab.cern.ch:7999/atlas-physics-office/atlaslatex.git
            ;;
        h)
            ATLASLATEXGIT=https://gitlab.cern.ch/atlas-physics-office/atlaslatex.git
            ;;
        k)
            ATLASLATEXGIT=https://:@gitlab.cern.ch:8443/atlas-physics-office/atlaslatex.git
            ;;
        c)
            CLONE=0
            ;;
        d)
            BRANCH=devel
            ;;
        \?)
            echo "$0 [-h] [-k] [-s]"
            echo "  -h use https GitLab link"
            echo "  -k use krb5 GitLab link"
            echo "  -s use ssh GitLab link"
            echo "  -d use devel branch instead of master"
            echo "  -c Copy scripts from local directory (mainly for testing)"
            exit 1
            ;;
    esac
done

# Check we are in the right directory
DIR=$(basename "${PWD}")
if [ -e ${DIR}.tex ]; then
    echo "We are in directory ${PWD}"
else
    echo "We do not appear to be in the main directory: ${PWD}."
    echo "There should be a tex file with the same name as the directory."
    exit 1
fi

# Use temporary directory if it already exists.
if [ -d tmp-atlaslatex ]; then
    echo "Use existing clone of atlaslatex."
else
    # Clone OR copy the ATLAS LaTeX Git repository.
    if [ ${CLONE} == 1 ]; then
        # Switch to devel branch for testing.
        if [ -n "${BRANCH}" ]; then
            git clone ${ATLASLATEXGIT} tmp-atlaslatex
            cd tmp-atlaslatex 
            git checkout devel
            cd ..
        else
            git clone --depth 1 ${ATLASLATEXGIT} tmp-atlaslatex
        fi
    else
        cp -r ${HOME}/atlas/LaTeX/atlaslatex tmp-atlaslatex
    fi
fi

# Self-update scripts first
test -d scripts || mkdir scripts
for lfile in scripts/atlaslatex_update.sh scripts/atlaslatex_2020.sh; do
    afile=tmp-atlaslatex/scripts/$(basename $lfile)
    cp ${afile} ${lfile}
    # Make sure file is exectuable
    chmod u+x ${lfile}
    echo "+++ ${lfile} updated. You can now run the new version of ${lfile}."
done

# Remove temporary directory
rm -rf tmp-atlaslatex

mfile=${DIR}.tex


==> scripts/atlaslatex_update.sh <==
#! /bin/bash
# Script to update atlaslatex version from the Git master.

# Copyright (C) 2002-2022 CERN for the benefit of the ATLAS collaboration.

# Changes:
# 2018-08-14 Ian Brock (ian.brock@cern.ch): BASENAME should be set correctly if Makefile is overwritten.
# 2019-04-16 Ian Brock (ian.brock@cern.ch): Only overwrite "BASENAME = ..." and not occurences without a space (in help).
# 2020-11-21 Ian Brock (ian.brock@cern.ch): Check for use of \ATLASLATEXPATH and say atlaslatex_2020.sh should be run.
# 2022-02-07 Ian Brock (ian.brock@cern.ch): Check that standard style files are all there.

# Decide how to clone atlaslatex - ssh is default
ATLASLATEXGIT=ssh://git@gitlab.cern.ch:7999/atlas-physics-office/atlaslatex.git
BRANCH=''
CLONE=1
while getopts shkcd opt; do
    case $opt in
        s)
            ATLASLATEXGIT=ssh://git@gitlab.cern.ch:7999/atlas-physics-office/atlaslatex.git
            ;;
        h)
            ATLASLATEXGIT=https://gitlab.cern.ch/atlas-physics-office/atlaslatex.git
            ;;
        k)
            ATLASLATEXGIT=https://:@gitlab.cern.ch:8443/atlas-physics-office/atlaslatex.git
            ;;
        c)
            CLONE=0
            ;;
        d)
            BRANCH=devel
            ;;
        \?)
            echo "$0 [-h] [-k] [-s]"
            echo "  -h use https GitLab link"
            echo "  -k use krb5 GitLab link"
            echo "  -s use ssh GitLab link"
            echo "  -d use devel branch instead of master"
            echo "  -c Copy scripts from local directory (mainly for testing)"
            exit 1
            ;;
    esac
done

# Check we are in the right directory
DIR=$(basename "${PWD}")
if [ -e ${DIR}.tex ]; then
    echo "We are in directory ${PWD}"
else
    echo "We do not appear to be in the main directory: ${PWD}."
    echo "There should be a tex file with the same name as the directory."
    exit 1
fi

# Remove temporary directory if it exists
test -d tmp-atlaslatex && rm -r tmp-atlaslatex

# Clone or copy the ATLAS LaTeX Git repository.
if [ ${CLONE} == 1 ]; then
    # Switch to devel branch for testing.
    if [ -n "${BRANCH}" ]; then
        git clone ${ATLASLATEXGIT} tmp-atlaslatex
        cd tmp-atlaslatex 
        git checkout devel
        cd ..
    else
        git clone --depth 1 ${ATLASLATEXGIT} tmp-atlaslatex
    fi
else
    cp -r ${HOME}/atlas/LaTeX/atlaslatex tmp-atlaslatex
fi

function cf_files {
    # echo "Compare ${afile} with ${lfile}:"
    cmp --silent "$1" "$2"
    cmpStatus=$?
    # echo "cmp status is $cmpStatus" 
    extension="${1##*.}"
    # echo "File $1, Extension $extension"
    if [ $cmpStatus -eq 0 ]; then
        echo "No change to file $1"
    else
        echo "Running diff on $1 vs $2:"
        diff "$1" "$2"
        echo "Will try to copy $2 to $1:"
        cp -i "$2" "$1"
        # Make sure file is executable
        if [ ${extension} == "sh" ]; then
            echo "Making $1 executable"
            chmod u+x $1
        fi
    fi
}

# See if scripts have to be updated first.
test -d scripts || mkdir scripts
scriptupdate=0
sfile="scripts/atlaslatex_selfupdate.sh"
for lfile in "scripts/atlaslatex_update.sh" "scripts/atlaslatex_2020.sh"; do
    afile="tmp-atlaslatex/scripts/$(basename $lfile)"
    if [ -e ${lfile} ]; then
        cmp --silent ${lfile} ${afile}; cmpStatus=$?
        echo "Comparing ${lfile} with ${afile}:"
        # echo "Status is ${cmpStatus}"
        if [ $cmpStatus -eq 0 ]; then
            echo "No change to file ${lfile}."
        else
            scriptupdate=1
            echo "+++ ${lfile} need to be updated."
        fi
    else
        scriptupdate=1
        echo "+++ ${lfile} need to be updated."
    fi
done

# Update the scripts.
if [ $scriptupdate -eq 1 ]; then
    afile="tmp-atlaslatex/scripts/atlaslatex_selfupdate.sh"
    sfile="scripts/atlaslatex_selfupdate.sh"
    cp ${afile} ${sfile}
    # Do not remove emporary directory, as it can be used by atlas_selfupdate.sh.
    # rm -rf tmp-atlaslatex
    # Tell user what to do.
    echo "+++ You should run ${sfile} to update scripts first."
    exit
fi

# Class and style files
for lfile in latex/*.cls latex/*.sty; do
    afile=tmp-atlaslatex/latex/$(basename $lfile)
    cf_files "${lfile}" "${afile}"
done

# atlaslatexpath.sty should be there
for file in atlasdoc.cls atlaslatexpath.sty atlascover.sty \
    atlaspackage.sty atlasphysics.sty atlasbiblatex.sty \
    atlascontribute.sty atlascomment.sty atlastodo.sty \
    atlasmisc.sty; do
    if [ -e latex/${file} ]; then
        echo "${file} is already in latex directory."
    else
        echo "Copying ${file} to latex directory."
        cp tmp-atlaslatex/latex/${file} latex/
    fi
done

# Bibliography files
for lfile in bib/*.bib; do
    afile=tmp-atlaslatex/bib/$(basename $lfile)
    cf_files "${lfile}" "${afile}"
done

# Logos
for lfile in logos/*; do
    afile=tmp-atlaslatex/logos/$(basename $lfile)
    cf_files "${lfile}" "${afile}"
done

# Makefile
for lfile in Makefile; do
    BASENAME=$(grep '^BASENAME.*=' ${lfile})
    echo "BASENAME definition is: <$BASENAME>."
    afile=tmp-atlaslatex/$(basename $lfile)
    cf_files "${lfile}" "${afile}"
    # Assume definition of BASENAME is of the form BASENAME =
    echo "Replacing BASENAME definition with <${BASENAME}> in ${lfile}:"
    sed -i '.bak' -e "s/^BASENAME =.*/${BASENAME}/" ${lfile}
    # The folllowing should only change the first occurence of BASENAME =..., but has not been tested everywhere
    # sed -i '.bak' -e "0,/${BASENAME}/ s/BASENAME[ \t]+=.*/${BASENAME}/" ${lfile}
done

# Acknowledgements - if the directory exists
if [ -d acknowledgements ]; then
    for lfile in acknowledgements/*.tex acknowledgements/*.bib; do
        afile=tmp-atlaslatex/acknowledgements/$(basename $lfile)
        cf_files "${lfile}" "${afile}"
    done
fi

# Remove temporary directory
rm -rf tmp-atlaslatex

# 2020-11-21 ATLASLATEXPATH should no longer be used
mfile=${DIR}.tex
if [ $(grep -c ATLASLATEXPATH ${DIR}.tex) -gt 0 ]; then
    echo "*** IMPORTANT ***"
    echo "*** If you have not already done so, please run scripts/atlaslatex_2020.sh."
    echo "*** This adapts your main tex file to avoid problems with TeX Live 2020."
    echo "*** It replaces the use of \ATLASLATEXPATH with a style file latex/atlaslatexpath.sty."
    echo "*** IMPORTANT ***"
fi


==> scripts/tex_dollars.py <==
#! /usr/bin/env python
# Script to replace $...$ and $$...$$ with \(...\) and \[...\]
# Note that this only works if $...$ is on one line.

# Copyright (C) 2002-2022 CERN for the benefit of the ATLAS collaboration

# Changes:
# 2018-10-30 Ian Brock (ian.brock@cern.ch): First version of script.

from __future__ import print_function

import sys, os
import glob
import re
import argparse

def main(args):
    DEBUG = args.debug

    nosubstitutions = ['tikzpicture' , 'verbatim', 'nosubblock']

    # Process all tex and bib filles or just the one specified
    if args.all:
        files = glob.glob('*.tex') + glob.glob('*.bib')
    else:
        files = [args.file]

    # Loop over files to process
    inNosubs = False
    for file in files:
        try:
            fin = open(file)
        except:
            sys.exit('Could not open ' + file)
        fout = open(file + '-new', 'w')
        print('Substitutung $ in', file)

        for line in fin:
            text = line.rstrip()
            if DEBUG > 1: print(text)

            # check for BEGIN of an environment that doesn't want substitutions
            if not inNosubs:
                for nosubstitute in nosubstitutions:
                    if re.match(r'\s*\\begin{\s*' + nosubstitute + '\s*}', text):
                        if DEBUG > 0: print('Nosub started:', text)
                        inNosubs = True

            # check for %\begin{nosubblock}
            if not inNosubs:
                for nosubstitute in nosubstitutions:
                    if re.match(r'\s*%\s*\\begin{\s*' + nosubstitute  + '\s*}', text):
                        if DEBUG > 0: print('Commented nosub started:', text)
                        inNosubs = True

            # check for END of an environment that doesn't want substitutions
            if inNosubs:
                for nosubstitute in nosubstitutions:
                    if re.match(r'\s*\\end{\s*' + nosubstitute + '\s*}', text):
                        if DEBUG > 0: print('Nosub ended:', text)
                        inNosubs = False

            # check for %\end{nosubblock}
            if inNosubs:
                for nosubstitute in nosubstitutions:
                    if re.match(r'\s*%\s*\\end{\s*' + nosubstitute + '\s*}', text):
                        if DEBUG > 0: print('Commented nosub ended:', text)
                        inNosubs = False

            # substitute $$.*$$ with \[.*\]
            if not inNosubs:
                p = re.compile(r'\$\$(.+?)\$\$')
                m = p.search(text)
                if DEBUG > 1: print(p, p.search(text))
                if m:
                    if DEBUG > 0: print('$$...$$ found:', text)
                    text = re.sub(p, '\[\g<1>\]', text)
                    if DEBUG > 1: print(text)

            # substitute $.*$ with \(.*\) 
            # note: this should not match $$.*$$
            if not inNosubs:
                p = re.compile(r'\$(.+?)\$')
                m = p.search(text)
                if DEBUG > 1: print(p, p.search(text))
                if m:
                    if DEBUG > 0: print('$...$ found:', text)
                    text = re.sub(p, '\(\g<1>\)', text)
                    if DEBUG > 1: print(text)

            # Count how many $ are left in the line
            m = re.search(r'\$', text)
            if not inNosubs and m:
                print('There is a $ left:', text)
            if not args.dummy: fout.write(text + '\n')
        fin.close()
        fout.close()
        # Overwrite original file
        if not args.dummy and args.overwrite:
            os.rename(file, file + '.bak')
            os.rename(file + '-new', file)

    return 0

if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument('-n', '--dummy', help='dummy run', action='store_true')
    parser.add_argument('-a', '--all', help='process alll tex and bib files', action='store_true')
    parser.add_argument('-d', '--debug', help='debug level', type=int, default=0)
    parser.add_argument('-f', '--file', help='filename to process')
    parser.add_argument('-o', '--overwrite', help='overwrite old file (old one renamed to file.bak)', action='store_true')
    args = parser.parse_args()

    returnCode = main(args)


==> setupLatex.sh <==
export PATH=/cvmfs/sft.cern.ch/lcg/external/texlive/2020/bin/x86_64-linux:$PATH

